cgam: An R Package for the Constrained Generalized Additive Model

The cgam package contains routines to fit the generalized additive model where the components may be modeled with shape and smoothness assumptions. The main routine is cgam and nineteen symbolic routines are provided to indicate the relationship between the response and each predictor, which satisfies constraints such as monotonicity, convexity, their combinations, tree, and umbrella orderings. The user may specify constrained splines to fit the components for continuous predictors, and various types of orderings for the ordinal predictors. In addition, the user may specify parametrically modeled covariates. The set over which the likelihood is maximized is a polyhedral convex cone, and a least-squares solution is obtained by projecting the data vector onto the cone. For generalized models, the fit is obtained through iteratively re-weighted cone projections. The cone information criterion is provided and may be used to compare fits for combinations of variables and shapes. In addition, the routine wps implements monotone regression in two dimensions using warped-plane splines, without an additivity assumption. The graphical routine plotpersp will plot an estimated mean surface for a selected pair of predictors, given an object of either cgam or wps. This package is now available from the Comprehensive R Archive Network at http://CRAN.R-project.org/package=cgam.

==> R_example_code_from_the_paper.R <==
##################################################################
#install all packages necessary to reproduce results in the paper#
##################################################################
install.packages("scar")
install.packages("scam")
install.packages("gam")
install.packages("SemiPar")
install.packages("MASS")
install.packages("cgam")

###########
#Section 1#
###########

############################
#code to reproduce Figure 1#
############################
source("makedelta.R")
n = 100
x = seq(1/n, 1, length = n)

#smoothly increasing
ans_sincr = makedelta(x, sh = 9, numknots = 7)
bs_sincr = ans_sincr$amat
t1 = ans_sincr$knots
l1 = length(t1)

#smoothly convex
ans_sconv = makedelta(x, sh = 11, numknots = 7)
bs_sconv = ans_sconv$amat
t2 = ans_sconv$knots
l2 = length(t2)

#pdf('basis_sm.pdf', width = 14)
par(mfrow = c(1, 2))
matplot(x, t(bs_sincr), type = 'l', ylab = '', cex.axis = 1.7, cex.lab = 2.0, lty = 1)
points(t1, min(t(bs_sincr)) + 1:l1*0, pch = 'X', col = 1, cex = 1.0)
for(i in 1:l1){
points(x, (t(bs_sincr))[, i], cex = .5)
}
title('(a)', cex.main = 2)
matplot(x, t(bs_sconv), type = 'l', ylab = '', cex.axis = 1.7, cex.lab = 2.0, lty = 1)
title('(b)', cex.main = 2)
points(t2, min(t(bs_sconv)) + 1:l2*0, pch = 'X', cex = 1.0)
for(i in 1:l2){
points(x, (t(bs_sconv))[, i], cex = .5)
}
#dev.off()

############################
#code to reproduce Figure 2#
############################
source('blspl.R')
n = 100
x1 = seq(1/n, 1, length = n)
ans_wps = blspl(x1, m = 6, pic = T)
bs_wps = ans_wps$bmat
bs_bpl = ans_wps$bpl
k1 = ans_wps$knots
l1 = length(k1)

#pdf('bs_wps.pdf', width = 14)
par(mfrow = c(1, 1))
matplot(x1, bs_wps, type = 'l', ylab = '', cex.axis = 1.7, cex.lab = 2.0, lty = 1)
points(k1, min(bs_wps) + 1:l1*0, pch = 'X', col = 1, cex = 1.5)
for(i in 1:l1){
points(x1, (bs_wps)[, i], cex = .5)
}
#dev.off()

###########
#Section 4#
###########
#install.packages("cgam")
library("cgam")
##############################################
#code to reproduce the example in Section 4.1#
##############################################
library("MASS")
data("Rubber")
loss <- Rubber$loss
hard <- Rubber$hard
tens <- Rubber$tens

# regress loss on hard and tens under the restrictions: "decreasing" and "decreasing"
set.seed(123)
fit.decr <- cgam(loss ~ decr(hard) + decr(tens))

set.seed(123)
# "smooth and decreasing" and "smooth and decreasing"
fit.s.decr <- cgam(loss ~ s.decr(hard) + s.decr(tens))

set.seed(123)
# smooth only
fit.s <- cgam(loss ~ s(hard) + s(tens))

fit.decr$cic
#[1] 8.945583
fit.s.decr$cic
#[1] 10.05648
fit.s$cic
#[1] 10.16878

# make a 3D plot based on fit.cgam and fit.cgam.s
#pdf('Rubber.pdf', width = 14)
#par(mar = c(1, 1, 1, 1))
par(mfrow = c(1, 3))
plotpersp(fit.decr, hard, tens, th = 120, main = "(a)")
plotpersp(fit.s.decr, hard, tens, th = 120, main = "(b)")
plotpersp(fit.s, hard, tens, th = 120, main = "(c)")
#dev.off()

##############################################
#code to reproduce the example in Section 4.2#
##############################################
data("plasma")
set.seed(123)
fit <- cgam(logplasma ~  s.decr(bmi) + s.decr(logdietfat) + s.decr(cholest) + s.incr(fiber) + s.incr(betacaro) + s.incr(retinol) + factor(smoke) + factor(vituse), data = plasma) 
summary(fit)

#pdf('plasma.pdf', width = 14)
par(mfrow = c(1, 2))
#by smoke
plotpersp(fit, bmi, logdietfat, x_grid = 10, y_grid = 10, th = 120, ylab = "log(dietfat)", zlab = "est mean of log(plasma)", main = "(a)", 
sub = "Categorical Variable: Smoke", categ = "factor(smoke)", data = plasma)
#by vituse
plotpersp(fit, bmi, logdietfat, x_grid = 10, y_grid = 10, th = 120, ylab = "log(dietfat)", zlab = "est mean of log(plasma)", main = "(b)", 
sub = "Categorical Variable: Vitamin Use", categ = "factor(vituse)", data = plasma)
#dev.off()

##############################################
#code to reproduce the example in Section 4.3#
##############################################
# tree ordering 
# generate y
set.seed(123)
n <- 100 
x <- rep(0:4, each = 20)
z <- rep(c("a", "b"), 50)
y <- x + I(z == "a") + rnorm(n, 1)
xu <- unique(x)

#set.seed(123)
# regress y on x under the tree-ordering restriction
fit.tree <- cgam(y ~ tree(x) + factor(z)) 
summary(fit.tree)

#pdf('treeumb.pdf', width = 14)
par(mfrow = c(1, 2))
par(mar = c(4, 4, 2, 1))
plot(x, y, cex = .7, ylab = "y", main = "(a)", cex.main = 1.2)
mua = unique(fit.tree$muhat)[unique(z)=="a"] 
points(xu, unique(fit.tree$muhat)[unique(z)=="a"], pch = '+', col = 4, cex = 3)
legend(0,7.5, bty = "n", "tree-ordering fit: z = 'a'", col = 4, pch = '+', cex = 1.1)
mub = unique(fit.tree$muhat)[unique(z)=="b"] 
points(xu, unique(fit.tree$muhat)[unique(z)=="b"], pch = '+', col = 2, cex = 3)
legend(0,8.5, bty = "n", "tree-ordering fit: z = 'b'", col = 2, pch = '+', cex = 1.1)

# umbrella ordering
# generate y
set.seed(123)
n <- 20
x <- seq(-2, 2, length = n)
y <- - x^2 + rnorm(n)
# regress y on x under the umbrella-ordering restriction
fit.umb <- cgam(y ~ umbrella(x)) 
plot(x, y, cex = .7, ylab = "y", main = "(b)", cex.main = 1.2)
par(mar = c(4, 4, 2, 1))
lines(x, fit.umb$muhat, col = 2)
legend("topleft", bty = "n", "umbrella-ordering fit", col = 2, lty = 1, cex = 1.1)
#dev.off()

#######################################################
#code to reproduce the kyphosis example in Section 4.4#
#######################################################
library("gam")
data("kyphosis")

fit <- cgam(Kyphosis ~ conc(Age) + incr.conc(Number) + decr.conc(Start), family = binomial(), data = kyphosis) 

fit.s <- cgam(Kyphosis ~ s.conc(Age) + s.incr.conc(Number) + s.decr.conc(Start), family = binomial(), data = kyphosis) 

#pdf('kypho.pdf', width = 14)
par(mfrow = c(1, 2))
plotpersp(fit, Age, Start, x_grid = 20, y_grid = 20, th = 220, zlim = c(0, 1), xlab = "age (months)", ylab = "starting vertebra", main = "(a)", data = kyphosis)
plotpersp(fit.s, Age, Start, x_grid = 20, y_grid = 20, th = 220, zlim = c(0, 1), xlab = "age (months)", ylab = "starting vertebra", main = "(b)", data = kyphosis)
#dev.off()


##################################################
#code to reproduce the bpd example in Section 4.4#
##################################################
library("SemiPar")
data("bpd")
BPD <- bpd$BPD
birthweight <- bpd$birthweight
#birthweight birthweight of baby (grammes).
#BPD an indicator of presence of bronchopulmonary dysplasia (BPD): 0=absent, 1=present.
fit.s.decr <- cgam(BPD ~ s.decr(birthweight, space = "Q"), family = binomial())
fit.glm1 <- glm(BPD ~ birthweight, family = binomial())
fit.glm2 <- glm(BPD ~ birthweight + I(birthweight^2), family = binomial())

ord = order(birthweight)
#pdf('bpd.pdf', width = 14)
par(mfrow = c(1, 1))
plot(birthweight,BPD,type='n',xlab="Birthweight (grams)",ylab="Bronchopulmonary dysplasia", cex.lab = 1.4)
rug(birthweight[BPD==0])
rug(birthweight[BPD==1],side=3)
lines(sort(birthweight), fit.s.decr$muhat[ord], lwd = 2, col = 1)
lines(sort(birthweight), (fitted(fit.glm1))[ord], col = 2, lty = 2, lwd = 3)
lines(sort(birthweight), (fitted(fit.glm2))[ord], col = 4, lty = 3, lwd = 4)
#dev.off()

##################################################
#code to reproduce the bpd example in Section 4.5#
##################################################
dat <- read.csv("poissonreg.csv", header = TRUE)
attach(dat)

set.seed(123)
fit.cgam <- cgam(daysabs ~ decr(math) + decr(langarts) + factor(male), family = poisson())
set.seed(123)
fit.cgam.s <- cgam(daysabs ~ s.decr(math) + s.decr(langarts) + factor(male), family = poisson())
summary(fit.cgam)
summary(fit.cgam.s)

#pdf('pois_eg.pdf', width = 14)
par(mfrow = c(1, 2))
plotpersp(fit.cgam, math, langarts, th = 135, x_grid = 15, y_grid = 15, categ = "factor(male)", xlab = "math score", ylab = "language arts score", main = "(a)", data = dat)
plotpersp(fit.cgam.s, math, langarts, th = 135, x_grid = 15, y_grid = 15, categ = "factor(male)", xlab = "math score", ylab = "language arts score", main = "(b)", data = dat)
#dev.off()


#######################################################################
#code to reproduce the doubly-decreasing plasma example in Section 4.6#
#######################################################################
#data(plasma)
fit  <- wps(logplasma ~ dd(bmi, logdietfat) + factor(smoke) + factor(vituse), data = plasma, pnt = TRUE) 
fit$pen
#[1] 0.5047263
#check the knots of x1
#fit$k1
#check the knots of x2
#fit$k2
summary(fit)

#get cic stated in Section 2
nsim = 100
edfs = 1:nsim*0
n = 314
set.seed(123)
for (i in 1:nsim) {
	y = rnorm(n)
	fiti = wps(y ~ dd(bmi, logdietfat) + factor(smoke) + factor(vituse), data = plasma, pnt = TRUE) 
	edfs[i] = fiti$edf 

}
cic = log(fit$SSE1) + log(2 * (mean(edfs) + fit$d0) / (n - fit$d0 - 1.5 * mean(edfs)) + 1)
cic
#[1] 5.021131

#pdf('plasma_wps.pdf', width = 14)
par(mfrow = c(1, 2))
plotpersp(fit, categ = "factor(smoke)", sub = "Categorical Variable: Smoke", main = "(a)")
plotpersp(fit, categ = "factor(vituse)", sub = "Categorical Variable: Vitamin Use", main = "(b)")
#dev.off()

###########
#Section 5#
###########

#############################
#code to reproduce Figure 10#
#############################
n = 50
set.seed(123)
x1 = runif(n)
x2 = runif(n)
y0 = 4 * (x1 + x2 - x1 * x2) 
y = y0

ans1 = wps(y ~ ii(x1, x2), pnt = TRUE) 
ans1$pen
#[1] 1e-6
length(ans1$k1)
#[1] 8
length(ans1$k2)
#[1] 8
library("scam")
ans2 = scam(y ~ s(x1, x2, bs = "tedmi"))

#pdf('wps_scam2.pdf', width = 14)
par(mfrow=c(1,2))
vis.scam(ans2, theta=-35, color="gray",n.grid=10,ticktype = "detailed",cex.axis = .75)
title('(a)')
plotpersp(ans1,th=-35,col='slategray',main='')
title('(b)')
#dev.off()

#############################################################
#code to make speed comparison of cgam and scam in Section 5#
#############################################################
n = 100
#n = 500
set.seed(123)
x1 = runif(n, 0, 1)
x2 = runif(n, 0, 1)
x3 = runif(n, 0, 1)

#speed of cgam 
f_sim1 = function() {
	for (i in 1:1000) {
		y = x1 + x2^2 + x3^3 + rnorm(n)
		fit1 = cgam(y ~ s.incr(x1) + s.incr(x2) + s.incr(x3), nsim = 0)	
	}
}
system.time(f_sim1())
#n=100
#   user  system elapsed 
# 16.599   0.029  16.772 
#n=500
#   user  system elapsed 
# 56.432   0.592  58.458 


#speed of scam 
f_sim2 = function() {
	for (i in 1:1000) {
		y = x1 + x2^2 + x3^3 + rnorm(n)
		fit2 = scam(y ~ s(x1, bs="mpi") + s(x2, bs="mpi") + s(x3, bs="mpi"), family=gaussian())
	}
}
system.time(f_sim2())
#n=100
#   user  system elapsed 
#597.877  11.141 610.893 
#n=500
#   user  system elapsed 
#830.333   9.589 841.771 




==> blspl.R <==
#############################
#linear bspline basis matrix
############################
blspl = function(x, m = NULL, knots = NULL, pic = FALSE) {
	n = length(x)
	if (!is.null(knots)) {
		m = length(knots)
	} else if (is.null(knots) & !is.null(m)) {
	#knots are equally spaced on the support of min(x) to max(x)
	#	knots = 0:(m-1)/(m-1)*(max(x)-min(x))+min(x)
		xu = unique(x)
		knots = quantile(xu, probs = seq(0, 1, length = m), names = FALSE)
	} else {
		xu = unique(x)
		m = 4 + round(n^(1 / 5))  
		knots = quantile(xu, probs = seq(0, 1, length = m), names = FALSE)
	}
	#k = 2
	bmat = matrix(0, nrow = n, ncol = m)

	t = knots
	bool = x <= t[2] & x >= t[1]
	bmat[bool, 1] = (t[2] - x[bool]) / (t[2] - t[1])
	
	bool = x <= t[m] & x >= t[m-1]
	bmat[bool, m] = (x[bool] - t[m-1]) / (t[m] - t[m-1])

	for(i in 2:(m-1)){
		bool = x <= t[i] & x >= t[i-1]
		bmat[bool, i] = (x[bool] - t[i-1]) / (t[i] - t[i-1])

		bool = x <= t[i+1] & x >= t[i]
		bmat[bool, i] = (t[i+1] - x[bool]) / (t[i+1] - t[i])
	}

##plot the spline basis 
if (pic) {
	xpl = 0:1000/1000*(max(x)-min(x))+min(x)
	bpl = matrix(0, nrow = 1001, ncol = m)
	bool = xpl <= t[2] & xpl >= t[1]
	bpl[bool, 1] = (t[2] - xpl[bool]) / (t[2] - t[1])
	
	bool = xpl <= t[m] & xpl >= t[m-1]
	bpl[bool, m] = (xpl[bool] - t[m-1]) / (t[m] - t[m-1])

	for(i in 2:(m-1)){
		bool = xpl <= t[i] & xpl >= t[i-1]
		bpl[bool, i] = (xpl[bool] - t[i-1]) / (t[i] - t[i-1])

		bool = xpl <= t[i+1] & xpl >= t[i]
		bpl[bool, i] = (t[i+1] - xpl[bool]) / (t[i+1] - t[i])
	}
} 
	ans = new.env()
	ans$bmat = bmat
	ans$knots = knots
if (pic) {
	ans$bpl = bpl
} else {
	ans$bpl = NULL
}	
	ans
}

























	


==> makedelta.R <==

###############################################################################
#find ordinal or spline basis functions for a specific predictor x and a shape#
############################################################################### 
makedelta = function(x, sh, numknots = 0, knots = 0, space = "E", suppre = FALSE, interp = FALSE) {
	n = length(x)
# find unique x values
#round(x,8) will make 0 edge in amat!
	#xu = sort(unique(round(x, 8)))
	xu = sort(unique(x))
	n1 = length(xu)
	sm = 1e-7
	ms = NULL
#  increasing or decreasing
	if (sh < 3) {
		amat = matrix(0, nrow = n1 - 1, ncol = n)
		for (i in 1: (n1 - 1)) {
			amat[i, x > xu[i]] = 1
		}
		if (sh == 2) {amat = -amat}
		for (i in 1:(n1 - 1)) {amat[i, ] = amat[i, ] - mean(amat[i, ])}
	} else if (sh == 3 | sh == 4) {
#  convex or concave
		amat = matrix(0, nrow = n1 - 2 ,ncol = n)
		#for (i in 1: (n1 - 2)) {
		#	amat[i, x > xu[i]] = x[x > xu[i]] - xu[i]
		#}
		for (i in 1: (n1 - 2)) {
			amat[i, x > xu[i+1]] = x[x > xu[i+1]] - xu[i+1]
		}
		if (sh == 4) {amat = -amat}
		xm = cbind(1:n*0+1,x)
		xpx = solve(t(xm) %*% xm)
		pm = xm %*% xpx %*% t(xm)
		amat = amat - amat %*% t(pm)
	} else if (sh > 4 & sh < 9) {
		amat = matrix(0, nrow = n1 - 1, ncol = n)
		if (sh == 5) { ### increasing convex
			for (i in 1:(n1 - 1)) {
				amat[i, x > xu[i]] = (x[x > xu[i]] - xu[i]) / (max(x) - xu[i])
			}
			for (i in 1:(n1 - 1)) {amat[i,] = amat[i,] - mean(amat[i,])}
		} else if (sh == 6) {  ## decreasing convex
			for (i in 1:(n1 - 1)) {
				amat[i, x < xu[i + 1]] = (x[x < xu[i + 1]] - xu[i + 1]) / (min(x) - xu[i + 1])
			}
			for (i in 1:(n1 - 1)) {amat[i,] = amat[i,] - mean(amat[i,])}
		} else if (sh == 7) { ## increasing concave
			for (i in 1:(n1 - 1)) {
				amat[i, x < xu[i + 1]] = (x[x < xu[i + 1]] - xu[i + 1]) / (min(x) - xu[i + 1])
			}
			for (i in 1:(n1 - 1)) {amat[i,] = -amat[i,] + mean(amat[i,])}		
		} else if (sh == 8) {## decreasing concave
			for (i in 1:(n1 - 1)) {
				amat[i, x > xu[i]] = (x[x > xu[i]] - xu[i]) / (max(x) - xu[i])
			}
			for (i in 1:(n1 - 1)) {amat[i,] = -amat[i,] + mean(amat[i,])}
		}
	} else if (sh > 8 & sh < 18) {
		#if (all(knots == 0) & numknots == 0) {
		if (length(knots) < 2 & numknots == 0) {
			if (sh == 9 | sh == 10) {#1 2
				k = trunc(n1^(1/5)) + 4
			} else {k = trunc(n1^(1/7) + 4)}
			if (space == "Q") {
				t = quantile(xu, probs = seq(0, 1, length = k), names = FALSE)
			}
			if (space == "E") {
				#t = 0:k / k * (max(x) - min(x)) + min(x)
				t = 0:(k-1) / (k-1) * (max(x) - min(x)) + min(x)
			} 
		#} else if (any(knots != 0) & numknots == 0) {
		} else if (length(knots) >= 2 & numknots == 0) {
			t = knots
		#} else if (all(knots == 0) & numknots != 0) {
		} else if (length(knots) < 2 & numknots != 0) {
			if (space == "Q") {
				t = quantile(xu, probs = seq(0, 1, length = numknots), names = FALSE)
			} 
			if (space == "E") {
				#k = numknots
#new: numknots should be the # of all knots
				k = numknots - 1
				#if (sh == 9 | sh == 10) {#1 2
				#	k = trunc(n1^(1/5)) + 4
				#} else {k = trunc(n1^(1/7) + 4)}
				t = 0:k / k * (max(x) - min(x)) + min(x)
			}
		#} else if (any(knots != 0) & numknots != 0) {
		} else if (length(knots) >= 2 & numknots != 0) {
			#t0 = quantile(xu, probs = seq(0, 1, length = numknots), names = FALSE)
			t = knots
			if (!suppre) {
				print("'knots' is used! 'numknots' is not used!")
			}
			#print ("'knots' is used!")
			#if (numknots != length(knots)) {
			#	if (!suppre) {
			#		print("length(knots) is not equal to 'numknots'! 'knots' is used!")
			#	}
			#} else if (any(t0 != knots)) {
			#	if (!suppre) {
			#		print("equal x-quantiles knots != 'knots'! 'knots' is used! ") 
			#	}
			#}
		}
		if (sh == 9) {#1			
			amat_ans = monincr(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 10) {#2
			amat_ans = mondecr(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 11) {#3
			amat_ans = convex(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 12) {#4
			amat_ans = concave(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 13) {#5
			amat_ans = incconvex(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 14) {#6
			amat_ans = incconcave(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
		} else if (sh == 15) {#7
			#amat_ans = -incconcave(x, t, interp)
			amat_ans = incconcave(x, t, interp)
			amat = -amat_ans$sigma
			if (!interp) {
				ms = -amat_ans$ms
			}
		} else if (sh == 16) {#8
			#amat_ans = -incconvex(x, t, interp)
			amat_ans = incconvex(x, t, interp)
			amat = -amat_ans$sigma
			if (!interp) {
				ms = -amat_ans$ms
			}
		} else if (sh == 17) {#unconstrained
			amat_ans = incconvex(x, t, interp)
			amat = amat_ans$sigma
			ms = amat_ans$ms
			#amat = -incconcave(x, t)
			#amat = rbind(x, t(bcspl(x, m = length(t), knots = t)$bmat)) 
			#amat = rbind(x, convex(x, t))
		}
	}
	#if (sh < 9) {
	#	rslt = list(amat = amat, knots = 0, ms = ms)
	#} else {
	#	rslt = list(amat = amat, knots = t, ms = ms)
	#}
	if (sh < 9) {t = 0}	
	rslt = list(amat = amat, knots = t, ms = ms)
	rslt
}

# Monotone increasing
monincr = function(xs, t, interp = FALSE) {
	n = length(xs)
	x = sort(xs)
	k = length(t) - 2
	m = k + 2
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	knt = 1:m
	for (i in 1:(k+2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	for (j in 1:(k-1)) {
		index = x >= t[1] & x <= t[j]
		sigma[j, index] = 0

		index = x > t[j] & x <= t[j+1]
		sigma[j, index] = (x[index] - t[j])^2 / (t[j+2] - t[j]) / (t[j+1] - t[j])

		index = x > t[j+1] & x <= t[j+2]
		sigma[j, index] = 1 - (x[index] - t[j+2])^2 / (t[j+2] - t[j+1]) / (t[j+2] - t[j])
	    
		index = x > t[j+2] #& x <= t[m]
		sigma[j, index] = 1
	}
	index = x >= t[1] & x <= t[k]
	sigma[k, index] = 0
	
	index = x > t[k] & x <= t[k+1]
	sigma[k, index] = (x[index] - t[k])^2 / (t[k+2] - t[k]) / (t[k+1] - t[k])
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k, index] = 1 - (x[index] - t[k+2])^2 / (t[k+2] - t[k+1]) / (t[k+2] - t[k])
	
	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = 1 - (t[2] - x[index])^2 / (t[2] - t[1])^2

	index = x > t[2] 
	sigma[k+1, index] = 1
	
	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = 0
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = (x[index] - t[k+1])^2 / (t[k+2] - t[k+1])^2
	
#new:
	ms = NULL
	if (!interp) {
		ms = apply(sigma, 1, mean)
		for (i in 1:m) {
			sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	}
	rslt = list(sigma = sigma, ms = ms)
	rslt
}	


########################################################
# Monotone decreasing
mondecr = function(xs, t, interp = FALSE) {
	x = sort(xs)
	n = length(x)
	k = length(t) - 2
	m = k + 2
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	#knt = 1:m
	#for (i in 1:(k + 2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	#t = x[knt]
	for (j in 1:(k - 1)) {
	 	index = x >= t[1] & x <= t[j]
	 	sigma[j, index] = 1

		index = x > t[j] & x <= t[j+1]
	 	sigma[j, index] = 1 - (x[index] - t[j])^2 / (t[j+2] - t[j]) / (t[j+1] - t[j])

	    	index = x > t[j+1] & x <= t[j+2]
	    	sigma[j, index] = (x[index] - t[j+2])^2 / (t[j+2] - t[j+1]) / (t[j+2] - t[j])

	    	index = x > t[j+2] 
	    	sigma[j, index] = 0
	}

	index = x >= t[1] & x <= t[k]
	sigma[k, index] = 1
	
	index = x > t[k] & x <= t[k+1]
	sigma[k, index] = 1 - (x[index] - t[k])^2 / (t[k+2] - t[k]) / (t[k+1] - t[k])

	index = x > t[k+1] & x <= t[k+2]
	sigma[k, index] = (x[index] - t[k+2])^2 / (t[k+2] - t[k+1]) / (t[k+2] - t[k])

	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = (t[2] - x[index])^2 / (t[2] - t[1])^2

	index = x > t[2] 
	sigma[k+1, index] = 0

	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = 1
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = 1 - (x[index] - t[k+1])^2 / (t[k+2] - t[k+1])^2

	ms = NULL
	if (!interp) {
		ms = apply(sigma, 1, mean)
		for (i in 1:m) {
			sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	}
	rslt = list(sigma = sigma, ms = ms)
	rslt
}

########################################################
# Convex
convex = function(xs, t, interp = FALSE) {
	x = sort(xs)
	n = length(x)
	k = length(t) - 2
	m = k + 2
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	#knt = 1:m
	#for (i in 1:(k+2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	for (j in 1:(k-1)) {
	 	index = x >= t[1] & x <= t[j]
	 	sigma[j, index] = 0
	 	
	 	index = x > t[j] & x <= t[j+1]
	 	sigma[j, index] = (x[index] - t[j])^3 / (t[j+2] - t[j]) / (t[j+1] - t[j]) / 3
	    
	   	index = x > t[j+1] & x <= t[j+2]
	    	sigma[j, index] = x[index] - t[j+1] - (x[index] - t[j+2])^3 / (t[j+2] - t[j]) / (t[j+2] - t[j+1]) / 3 + (t[j+1] - t[j])^2 / 3 /(t[j+2] - t[j]) - (t[j+2] - t[j+1])^2 / 3 / (t[j+2] - t[j])

	    	index = x > t[j+2]
	    	sigma[j, index] = (x[index] - t[j+1]) + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) - (t[j+2] - t[j+1])^2 / 3 / (t[j+2] - t[j])
	}
	index = x >= t[1] & x <= t[k]
	sigma[k, index] = 0
	
	index = x > t[k] & x <= t[k+1]
	sigma[k, index] = (x[index] - t[k])^3 / (t[k+2] - t[k]) / (t[k+1] - t[k]) / 3

	index = x > t[k+1] & x <= t[k+2]
	sigma[k, index] = x[index] - t[k+1] - (x[index] - t[k+2])^3 / (t[k+2] - t[k]) / (t[k+2] - t[k+1]) / 3 + (t[k+1] - t[k])^2 / 3 / (t[k+2] -t[k]) - (t[k+2] - t[k+1])^2 / 3 / (t[k+2] - t[k])
	
	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = x[index] - t[1] + (t[2] - x[index])^3 / (t[2] - t[1])^2 / 3 - (t[2] - t[1]) / 3
	
	index = x > t[2] 
	sigma[k+1, index] = x[index] - t[1] - (t[2] - t[1]) / 3
		
	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = 0
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = (x[index] - t[k+1])^3 / (t[k+2] - t[k+1])^2 / 3
	
	ms = NULL
	if (!interp) {
		xm = cbind(1:n*0+1, x)
		pm = xm %*% solve(t(xm) %*% xm) %*% t(xm)
		ms = matrix(0, nrow = nrow(sigma), ncol = ncol(sigma))
		for (i in 1:m) {
			ms[i,] = pm %*% sigma[i,]
			ms[i,] = ms[i, rank(xs)]		
			sigma[i,] = sigma[i,] - pm %*% sigma[i,]
			sigma[i,] = sigma[i, rank(xs)]
		}
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - pm %*% sigma[i,]
			sigma[i,] = sigma[i, rank(xs)]
		}
	}
	rslt = list(sigma = sigma, ms = ms)
	rslt
}


########################################################
# Concave
concave = function(xs, t, interp = FALSE) {
	x = sort(xs)
	n = length(x)
	k = length(t) - 2
	m = k + 2
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	#knt = 1:m
	#for (i in 1:(k+2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	#t = x[knt]
	for (j in 1:k) {
	 	index = x >= t[1] & x <= t[j]
	 	sigma[j, index] = x[index] - t[1]
	 	
	 	index = x > t[j] & x <= t[j+1]
	 	sigma[j, index] = t[j] - t[1] + ((t[j+1] - t[j])^3 - (t[j+1] - x[index])^3) / 3 / (t[j+1] - t[j]) / (t[j+2] - t[j]) + (x[index] - t[j]) * (t[j+2] - t[j+1]) / (t[j+2] - t[j])
	    
	        index = x > t[j+1] & x <= t[j+2]
	    	sigma[j, index] = t[j] - t[1] + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) + (t[j+2] - t[j+1]) * (t[j+1] - t[j]) / (t[j+2] - t[j]) + ((t[j+2] - t[j+1])^3 - (t[j+2] - x[index])^3) / 3 / (t[j+2] - t[j+1]) / (t[j+2] - t[j])	
 	   
 	   	index = x > t[j+2]
 	   	sigma[j, index] = t[j] - t[1] + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) + (t[j+2] - t[j+1]) * (t[j+1] - t[j]) / (t[j+2] - t[j]) + (t[j+2] - t[j+1])^2 / 3 / (t[j+2] - t[j])
	}

	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = -(t[2] - x[index])^3 / 3 / (t[2] - t[1])^2
	
	index = x > t[2] 
	sigma[k+1, index] = 0
	
	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = x[index] - t[1]
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = t[k+1] - t[1] + ((t[k+2] - t[k+1])^2 * (x[index] - t[k+1]) - (x[index] - t[k+1])^3 / 3) / (t[k+2] - t[k+1])^2
	
	ms = NULL
	if (!interp) {
		xm = cbind(1:n*0+1, x)
		pm = xm %*% solve(t(xm) %*% xm) %*% t(xm)
		ms = matrix(0, nrow = nrow(sigma), ncol = ncol(sigma))
		for (i in 1:m) {
			ms[i,] = pm %*% sigma[i,]
			ms[i,] = ms[i, rank(xs)]		
			sigma[i,] = sigma[i,] - pm %*% sigma[i,]
			sigma[i,] = sigma[i, rank(xs)]
		}
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - pm %*% sigma[i,]
			sigma[i,] = sigma[i, rank(xs)]
		}
	}	
	rslt = list(sigma = sigma, ms = ms)
	rslt
}

########################################################
# Increasing and Convex
incconvex = function(xs, t, interp = FALSE) {
	x = sort(xs)
	n = length(x)
	k = length(t) - 2
	m = k + 3
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	#knt = 1:(k+2)
	#for (i in 1:(k+2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	for (j in 1:(k-1)) {
	 	index = x >= t[1] & x <= t[j]
	 	sigma[j, index] = 0
	 	
	 	index = x > t[j] & x <= t[j+1]
	 	sigma[j, index] = (x[index] - t[j])^3 / (t[j+2] - t[j]) / (t[j+1] - t[j]) / 3
	    
	    	index = x > t[j+1] & x <= t[j+2]
	    	sigma[j, index] = x[index] - t[j+1] - (x[index] - t[j+2])^3 / (t[j+2] - t[j]) / (t[j+2] - t[j+1]) / 3 + (t[j+1] - t[j])^2 / 3 /(t[j+2] - t[j]) - (t[j+2] - t[j+1])^2 / 3 / (t[j+2] - t[j])
	    
	  	index = x > t[j+2] 
	    	sigma[j, index] = (x[index] - t[j+1]) + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) - (t[j+2] - t[j+1])^2 / 3 / (t[j+2] - t[j])
	}
	index = x >= t[1] & x <= t[k]
	sigma[k, index] = 0
	
	index = x > t[k] & x <= t[k+1]
	sigma[k, index] = (x[index] - t[k])^3 / (t[k+2] - t[k]) / (t[k+1] - t[k]) / 3
	   
	index = x > t[k+1] & x <= t[k+2]
	sigma[k, index] = x[index] - t[k+1] - (x[index] - t[k+2])^3 / (t[k+2] - t[k]) / (t[k+2] - t[k+1]) / 3 + (t[k+1] - t[k])^2 / 3 / (t[k+2] - t[k]) - (t[k+2] - t[k+1])^2 / 3 / (t[k+2] - t[k])
	
	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = x[index] - t[1] + (t[2] - x[index])^3 / (t[2] - t[1])^2 / 3 - (t[2] - t[1]) / 3
	
	index = x > t[2] 
	sigma[k+1, index] = x[index] - t[1] - (t[2] - t[1]) / 3
	
	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = 0
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = (x[index] - t[k+1])^3 / (t[k+2] - t[k+1])^2 / 3
	
	sigma[k+3,] = x

	ms = NULL
	if (!interp) {
		ms = apply(sigma, 1, mean)
		for (i in 1:m) {
			sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	}
	rslt = list(sigma = sigma, ms = ms)
	rslt
}

########################################################
# Increasing and Concave
incconcave = function(xs, t, interp = FALSE) {
	x = sort(xs)
	n = length(x)
	k = length(t) - 2
	m = k + 3
	sigma = matrix(0, nrow = m, ncol = n)
	obs = 1:n
	#knt = 1:(k+2)
	#for(i in 1:(k+2)) {knt[i] = min(obs[abs(x - t[i]) == min(abs(x - t[i]))])}
	for (j in 1:k) {
	 	index = x >= t[1] & x <= t[j]
	 	sigma[j, index] = x[index] - t[1]
	 	
	 	index = x > t[j] & x <= t[j+1]
	 	sigma[j, index] = t[j] - t[1] + ((t[j+1] - t[j])^3 - (t[j+1] - x[index])^3) / 3 / (t[j+1] - t[j]) / (t[j+2] - t[j]) + (x[index] - t[j]) * (t[j+2] - t[j+1]) / (t[j+2] - t[j])
	    
	    	index = x > t[j+1] & x <= t[j+2]
	    	sigma[j, index] = t[j] - t[1] + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) + (t[j+2] - t[j+1]) * (t[j+1] - t[j]) / (t[j+2] - t[j]) + ((t[j+2] - t[j+1])^3 - (t[j+2] - x[index])^3) / 3 / (t[j+2] - t[j+1]) / (t[j+2] - t[j])
	   
	    	index = x > t[j+2] 
	    	sigma[j, index] = t[j] - t[1] + (t[j+1] - t[j])^2 / 3 / (t[j+2] - t[j]) + (t[j+2] - t[j+1]) * (t[j+1] - t[j]) / (t[j+2] - t[j]) + (t[j+2] - t[j+1])^2 / 3 /(t[j+2] - t[j])
	    
	}

	index = x >= t[1] & x <= t[2]
	sigma[k+1, index] = -(t[2] - x[index])^3 / 3 / (t[2] - t[1])^2
	
	index = x > t[2] 
	sigma[k+1, index] = 0
	
	index = x >= t[1] & x <= t[k+1]
	sigma[k+2, index] = x[index] - t[1]
	
	index = x > t[k+1] & x <= t[k+2]
	sigma[k+2, index] = t[k+1] - t[1] + ((t[k+2] - t[k+1])^2 * (x[index] - t[k+1]) - (x[index] - t[k+1])^3 / 3) / (t[k+2] - t[k+1])^2
	
	sigma[k+3, ] = x

	ms = NULL
	if (!interp) {
		ms = apply(sigma, 1, mean)
		for (i in 1:m) {
			sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	} else {
		for (i in 1:m) {
			#sigma[i,] = sigma[i,] - mean(sigma[i,])
			sigma[i,] = sigma[i, rank(xs)]
		} 
	}
	rslt = list(sigma = sigma, ms = ms)
	rslt
}

